DeformSyncNet: Deformation Transfer via Synchronized Shape Deformation Spaces

Shape deformation is an important component in any geometry processing toolbox. The goal is to enable intuitive deformations of single or multiple shapes or to transfer example deformations to new shapes while preserving the plausibility of the deformed shape(s). Existing approaches assume access to point-level or part-level correspondence or establish them in a preprocessing phase, thus limiting the scope and generality of such approaches. We propose DeformSyncNet, a new approach that allows consistent and synchronized shape deformations without requiring explicit correspondence information. Technically, we achieve this by encoding deformations into a class-specific idealized latent space while decoding them into an individual, model-specific linear deformation action space, operating directly in 3D. The underlying encoding and decoding are performed by specialized (jointly trained) neural networks. By design, the inductive bias of our networks results in a deformation space with several desirable properties, such as path invariance across different deformation pathways, which are then also approximately preserved in real space. We qualitatively and quantitatively evaluate our framework against multiple alternative approaches and demonstrate improved performance.

==> compile.sh <==
#!/bin/sh

rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex paper
bibtex paper
pdflatex paper
pdflatex paper

case "$OSTYPE" in
  darwin*)  open paper.pdf ;;
  *)        gopen paper.pdf ;;
esac

rm -f *.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
#rm -f *.bbl
rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fls
rm -f *.fdb*


==> figures_arxiv/generate_arxiv_figures.py <==
#!/usr/bin/env python
# Minhyuk Sung (mhsung@cs.stanford.edu)

import os, sys
BASE_DIR = os.path.normpath(
        os.path.join(os.path.dirname(os.path.abspath(__file__))))
ROOT_DIR = os.path.join(BASE_DIR, '..')

from PIL import Image
import shutil
import subprocess

MAX_PNG_WIDTH = 1080
PDF_COMPRESS_LEVEL = 2


def pdf_compress(input_file_path, output_file_path, power=0):
    """Function to compress PDF via Ghostscript command line interface"""
    quality = {
        0: '/default',
        1: '/prepress',
        2: '/printer',
        3: '/ebook',
        4: '/screen'
    }

    # Basic controls
    # Check if valid path
    if not os.path.isfile(input_file_path):
        print("Error: invalid path for input PDF file")
        sys.exit(1)

    # Check if file is a PDF by extension
    if input_file_path.split('.')[-1].lower() != 'pdf':
        print("Error: input file is not a PDF")
        sys.exit(1)

    print("Compress PDF...")
    initial_size = os.path.getsize(input_file_path)
    subprocess.call(['gs', '-sDEVICE=pdfwrite', '-dCompatibilityLevel=1.4',
                    '-dPDFSETTINGS={}'.format(quality[power]),
                    '-dNOPAUSE', '-dQUIET', '-dBATCH',
                    '-sOutputFile={}'.format(output_file_path),
                     input_file_path]
    )
    final_size = os.path.getsize(output_file_path)
    ratio = 1 - (final_size / initial_size)
    print("Compression by {0:.0%}.".format(ratio))
    print("Final file size is {0:.1f}MB".format(final_size / 1000000))
    print("Done.")


def collect_used_image_files(log_file, in_dir):
    # Read the log file.
    with open(log_file, 'r') as f:
        log = f.read()

    # Remove '\n'
    log = log.replace('\n', '')

    in_files = []

    for root, dirs, files in os.walk(in_dir):
        for name in files:
            in_file = os.path.abspath(os.path.join(root, name))

            if os.path.relpath(in_file, ROOT_DIR) in log:
                in_files.append(in_file)

    return in_files


def resize_png_files(in_files, in_dir, out_dir):
    for in_file in in_files:
        out_file = os.path.join(out_dir, os.path.relpath(in_file, in_dir))
        ext = os.path.splitext(in_file)[1]

        if ext == '.png':
            im = Image.open(in_file)
            w, h = im.size

            target_width = MAX_PNG_WIDTH
            # Set a doubled width for 'teaser'.
            if 'teaser' in os.path.basename(in_file): target_width *= 2

            target_width = min(w, target_width)

            cmd = 'convert {} -resize {}x {}'.format(
                    in_file, target_width, out_file)
            print(cmd)
            os.system(cmd)
        elif ext == '.pdf':
            pdf_compress(in_file, out_file, PDF_COMPRESS_LEVEL)


if __name__ == '__main__':
    log_file = os.path.join(ROOT_DIR, 'paper.log')
    in_dir = os.path.join(ROOT_DIR, 'figures')
    out_dir = os.path.join(ROOT_DIR, 'figures_arxiv')

    in_files = collect_used_image_files(log_file, in_dir)
    resize_png_files(in_files, in_dir, out_dir)


